Finite Symplectic Automorphism Groups of K3 Surfaces in Characteristic Seven

We classify all finite groups of order divisible by $7$ that admit a faithful symplectic action on a K3 surface over an algebraically closed field of characteristic seven, together with the possible heights and Artin invariants. Combined with the known classification of tame actions, this gives the complete list of finite groups admitting such an action in characteristic seven.

==> anc/height_six_verification.py <==
#!/usr/bin/env python3
"""Reproduce the height-six table in Lemma 3.2 of the manuscript.

Run: python3 anc/height_six_verification.py (Python 3.9+, standard library).
Exponents are (s, t, x, y), with weights (1, 1, 4, 6); coefficients lie in F_7.
The recurrence is H_1=f^6, D=Delta_1(H_1), H_{m+1}=u(F_*(D H_m)).

For coefficient lifts F of f and A of H_1, A == F^6 (mod 7), so the
binomial theorem gives A^7 == F^42 (mod 49).  Consequently,
    D = (F^42 - sum(a_e^7 X^(7e))) / 7 (mod 7),
where a_e in {0, ..., 6} are the coefficients of H_1.  We compute F^42
modulo 49 by sparse multinomial expansion, then check divisibility by 7.
The trace product matches exponent residues modulo 7 to skip killed terms.
"""

from math import comb


P = 7
WEIGHTS = (1, 1, 4, 6)
ZERO = (0, 0, 0, 0)
TRACE_EXPONENT = (P - 1,) * 4
EXPECTED_SUPPORTS = (210, 209, 337, 455, 536, 587)
EXPECTED_COEFFICIENTS = (0, 0, 0, 0, 0, 6)


def add_term(poly, exponent, coefficient, modulus):
    coefficient = (poly.get(exponent, 0) + coefficient) % modulus
    if coefficient:
        poly[exponent] = coefficient
    else:
        poly.pop(exponent, None)


def weighted_degree(exponent):
    return sum(a * w for a, w in zip(exponent, WEIGHTS))


def check_polynomial(poly, degree, modulus):
    if not poly:
        raise ArithmeticError("Unexpected zero polynomial")
    for exponent, coefficient in poly.items():
        if len(exponent) != len(WEIGHTS) or min(exponent) < 0:
            raise ArithmeticError("Invalid monomial exponent")
        if not 0 < coefficient < modulus:
            raise ArithmeticError("Noncanonical or zero coefficient")
        if weighted_degree(exponent) != degree:
            raise ArithmeticError("Unexpected weighted degree")


def multinomial_power(poly, exponent, modulus):
    """Expand using multiplicities and products of binomial coefficients.

    Branches that vanish modulo modulus are pruned.
    """
    terms = tuple(poly.items())
    binomials = tuple(tuple(comb(n, k) % modulus for k in range(n + 1))
                      for n in range(exponent + 1))
    powers = tuple(tuple(pow(c, k, modulus) for k in range(exponent + 1))
                   for _, c in terms)
    result = {}

    def expand(index, remaining, monomial, coefficient):
        base = terms[index][0]
        if index == len(terms) - 1:
            output = tuple(a + remaining * b for a, b in zip(monomial, base))
            add_term(result, output,
                     coefficient * powers[index][remaining], modulus)
            return
        for count in range(remaining + 1):
            new_coefficient = (coefficient * binomials[remaining][count]
                               * powers[index][count]) % modulus
            if new_coefficient:
                output = tuple(a + count * b for a, b in zip(monomial, base))
                expand(index + 1, remaining - count, output, new_coefficient)

    expand(0, exponent, ZERO, 1)
    return result


def delta_of_f6(f):
    """Return H_1=f^6 and Delta_1(H_1), using canonical coefficient lifts."""
    modulus = P * P
    lifted_f6 = multinomial_power(f, P - 1, modulus)
    check_polynomial(lifted_f6, 72, modulus)
    h1 = {e: c % P for e, c in lifted_f6.items() if c % P}
    check_polynomial(h1, 72, P)

    # The binomial theorem gives A^7 == (F^6)^7 (mod 49).
    numerator = multinomial_power(f, P * (P - 1), modulus)
    check_polynomial(numerator, 504, modulus)
    for exponent, coefficient in h1.items():
        add_term(numerator, tuple(P * a for a in exponent),
                 -pow(coefficient, P, modulus), modulus)

    delta = {}
    for exponent, coefficient in numerator.items():
        if coefficient % P:
            raise ArithmeticError("Delta_1 numerator is not divisible by 7")
        quotient = coefficient // P
        if quotient:
            delta[exponent] = quotient
    check_polynomial(delta, 504, P)
    return h1, delta


def trace_multiplier(poly):
    """Prepare h -> u(F_*(poly*h)), omitting precisely the killed terms."""
    buckets = {}
    for exponent, coefficient in poly.items():
        residue = tuple(a % P for a in exponent)
        buckets.setdefault(residue, []).append((exponent, coefficient))

    def apply(h):
        result = {}
        for exponent, coefficient in h.items():
            needed = tuple((P - 1 - a) % P for a in exponent)
            for other, other_coefficient in buckets.get(needed, ()):
                output = tuple((a + b - (P - 1)) // P
                               for a, b in zip(exponent, other))
                add_term(result, output, coefficient * other_coefficient, P)
        return result

    return apply


def main():
    # f = y^2 - x^3 - s^4*x^2 - t^7*s*x + t*s^7*x over F_7.
    f = {(0, 0, 0, 2): 1,
         (0, 0, 3, 0): 6,
         (4, 0, 2, 0): 6,
         (1, 7, 1, 0): 6,
         (7, 1, 1, 0): 1}
    check_polynomial(f, 12, P)
    h, delta = delta_of_f6(f)
    step = trace_multiplier(delta)
    supports = []
    coefficients = []
    print("Lemma 3.2: H_1=f^6, D=Delta_1(f^6), H_(m+1)=u(F_*(D*H_m))")
    print("#supp(D) =", len(delta))
    print("m  #supp(H_m)  [s^6 t^6 x^6 y^6] H_m  H_m in m^[7]")
    for m in range(1, 7):
        check_polynomial(h, 72, P)
        # Among weighted-degree-72 monomials with exponents at most 6,
        # only (6,6,6,6) is possible: its degree is 6*(1+1+4+6).
        outside = {e: c for e, c in h.items() if all(a < P for a in e)}
        if set(outside) - {TRACE_EXPONENT}:
            raise ArithmeticError("Unexpected monomial outside m^[7]")
        coefficient = h.get(TRACE_EXPONENT, 0)
        supports.append(len(h))
        coefficients.append(coefficient)
        print("{}  {:10d}  {:24d}  {}".format(
            m, len(h), coefficient, "yes" if not outside else "no"))
        if m < 6:
            h = step(h)

    if tuple(supports) != EXPECTED_SUPPORTS:
        raise AssertionError("Support counts disagree with the manuscript: "
                             + repr(supports))
    if tuple(coefficients) != EXPECTED_COEFFICIENTS:
        raise AssertionError("Coefficients disagree with the manuscript: "
                             + repr(coefficients))
    print("All degree, divisibility, and manuscript-table checks passed.")


if __name__ == "__main__":
    main()

